Theory of solar oscillations in the inertial frequency range: Linear modes of the convection zone

On the one hand, several types of global-scale inertial modes of oscillation have been observed on the Sun. They include the equatorial Rossby modes, critical-latitude modes, and high-latitude modes. On the other hand, the columnar convective modes (predicted by simulations; also known as banana cells or thermal Rossby waves) remain elusive. We aim to investigate the influence of turbulent diffusivities, non-adiabatic stratification, differential rotation, and a latitudinal entropy gradient on the linear global modes of the rotating solar convection zone. We solve numerically for the eigenmodes of a rotating compressible fluid inside a spherical shell. We identify modes in the inertial frequency range including the columnar convective modes, as well as modes of mixed character. The corresponding mode dispersion relations and eigenfunctions are computed for azimuthal orders $m \leq 16$. The three main results are as follows. Firstly, we find that, for $m \gtrsim 5$, the radial dependence of the equatorial Rossby modes with no radial node ($n=0$) is radically changed from the traditional expectation ($r^m$) for turbulent diffusivities $\gtrsim 10^{12}$ cm$^2$ s$^{-1}$. Secondly, we find mixed modes, i.e. modes that share properties of the equatorial Rossby modes with one radial node ($n=1$) and the columnar convective modes. Thirdly, we show that the $m=1$ high-latitude mode in the model is consistent with the solar observations when the latitudinal entropy gradient corresponding to a thermal wind balance is included (baroclinally unstable mode). To our knowledge, this work is the first realistic eigenvalue calculation of the global modes of the rotating solar convection zone. This calculation reveals a rich spectrum of modes in the inertial frequency range, which can be directly compared to the observations. In turn, the observed modes can inform us about the solar convection zone.

==> makepaper.sh <==
#!/bin/sh

platex aa
bibtex aa
platex aa
dvipdfmx aa


